Doubly-Irregular Repeat-Accumulate Codes over Integer Rings for Multi-user Communications

Structured codes based on lattices were shown to provide enlarged capacity for multi-user communication networks. In this paper, we study capacity-approaching irregular repeat accumulate (IRA) codes over integer rings $\mathbb{Z}_{2^{m}}$ for $2^m$-PAM signaling, $m=1,2,\cdots$. Such codes feature the property that the integer sum of $K$ codewords belongs to the extended codebook (or lattice) w.r.t. the base code. With it, \emph{% structured binning} can be utilized and the gains promised in lattice based network information theory can be materialized in practice. In designing IRA ring codes, we first analyze the effect of zero-divisors of integer ring on the iterative belief-propagation (BP) decoding, and show the invalidity of symmetric Gaussian approximation. Then we propose a doubly IRA (D-IRA) ring code structure, consisting of \emph{irregular multiplier distribution} and \emph{irregular node-degree distribution}, that can restore the symmetry and optimize the BP decoding threshold. For point-to-point AWGN channel with $% 2^m $-PAM inputs, D-IRA ring codes perform as low as 0.29 dB to the capacity limits, outperforming existing bit-interleaved coded-modulation (BICM) and IRA modulation codes over GF($2^m$). We then proceed to design D-IRA ring codes for two important multi-user communication setups, namely compute-forward (CF) and dirty paper coding (DPC), with $2^m$-PAM signaling. With it, a physical-layer network coding scheme yields a gap to the CF limit by 0.24 dB, and a simple linear DPC scheme exhibits a gap to the capacity by 0.91 dB.

==> tu/DPC_BER.m <==
clear;
close all;
% semilogy([11.75 11.75],[1e-1 1e-6],'--k');
% grid on;
% hold on;
% semilogy([12.0+0.1 12.1+0.1],[1.5e-2 1.2e-5],'g-.');
% semilogy([12.0+0.7 12.1+0.7],[1.2e-2 1e-5],'r');


% semilogy([8.36 8.36],[1e-1 1e-6],'--k');
% semilogy([8.36+0.35+0.1 8.36+0.35+0.2],[1.2e-2 1e-5],'g-.');
% semilogy([8.36+0.35+1.3 8.36+0.35+0.1+1.3],[1.2e-2 1e-5],'r');



% %1.5bits
% semilogy([9.32 9.32],[1e-1 1e-6],'--k');
% grid on;
% hold on;
% semilogy([9.32+0.35+0.1 9.32+0.35+0.2],[1.2e-2 1e-5],'g-.');
% semilogy([9.32+0.35+1 9.32+0.35+0.1+1],[1.2e-2 1e-5],'r');
% legend('Capacity Limit (AWGN)','Interference-free','Propsoed DPC');
% 
% %2.0bits
% semilogy([12.665 12.665],[1e-1 1e-6],'--k');
% semilogy([12.665+0.35+0.1 12.665+0.35+0.2],[1.2e-2 1e-5],'g-.');
% semilogy([12.665+0.35+0.75 12.665+0.35+0.1+0.75],[1.2e-2 1e-5],'r');
% 
% 
% %2.5bits
% semilogy([15.96 15.96],[1e-1 1e-6],'--k');
% semilogy([15.96+0.35+0.1 15.96+0.35+0.2],[1.2e-2 1e-5],'g-.');
% semilogy([15.96+0.35+0.5 15.96+0.35+0.1+0.5],[1.2e-2 1e-5],'r');
% 
% axis([6, 20,1e-5,1e-1]);
% xlabel('SNR(dB)');ylabel('Symbol Error Rate');




%log2(16)*5/8=2.5 bits q=16
semilogy([16.0 16.0],[1 1e-6],':k');%MI limit of AWGN
grid on;
hold on;
semilogy([16.4 16.4],[1 1e-6],'--k');%MI limit of DPC
%semilogy([8.32+0.37-0.2 8.32+0.37-0.1 8.32+0.37],[6e-1 1.2e-2 0.92e-5],'g-.');%BER AWGN
semilogy([16.4+0.53-0.2 16.4+0.53-0.1 16.4+0.53],[5e-1 1.2e-2 0.91e-5],'r-^');%BER DPC

semilogy([10.29+0.37-0.2+0.73 10.29+0.37-0.1+0.67 10.29+0.37+0.76],[5e-1 1.2e-2 0.91e-5],'b-s');%BER DPC BICM

semilogy([16.4+0.53-0.2+0.3 16.4+0.53-0.1+0.4 16.4+0.53+0.6 16.4+0.53+0.1+0.6 16.4+0.53+0.3+0.6 16.4+0.53+0.6+0.6 16.4+0.53+0.6+1.0 16.4+0.53+0.6+1.3],[5e-1*2.5 1.2e-2*2.8 0.91e-5*10.5 0.81e-5*10.5 0.71e-5*10.5 0.68e-5*10.5 0.57e-5*10.5 0.55e-5*10.5],'g-*');%BER_competingScheme

legend('Capacity upper bound (AWGN)','Proposed linear DPC (MI)','Proposed linear DPC (simulated)','Linear DPC with BICM','Multi-level Scheme in [38]');
axis([6, 19,0.9e-5,2e-1]);
xlabel('SNR(dB)');ylabel('Error Rate');




% %log2(5)*3/5=1.3932bits q=5
% semilogy([8.32 8.32],[1 1e-6],':k');%MI limit of AWGN
% grid on;
% hold on;
% semilogy([9.61 9.61],[1 1e-6],'--k');%MI limit of DPC
% %semilogy([8.32+0.37-0.2 8.32+0.37-0.1 8.32+0.37],[6e-1 1.2e-2 0.92e-5],'g-.');%BER AWGN
% semilogy([9.61+0.37-0.2 9.61+0.37-0.1 9.61+0.37],[5e-1 1.2e-2 0.91e-5],'r');%BER DPC
% % legend('Capacity Limit (AWGN)','Interference-free','Proposed DPC');
% % axis([6, 20,1e-5,5e-1]);
% % xlabel('SNR(dB)');ylabel('Symbol Error Rate');



%log2(8)*1/2=1.5bits q=8
semilogy([9.0 9.0],[1 1e-6],':k');%MI limit of AWGN
grid on;
hold on;
semilogy([10.29 10.29],[1 1e-6],'--k');%MI limit of DPC
%semilogy([8.32+0.37-0.2 8.32+0.37-0.1 8.32+0.37],[6e-1 1.2e-2 0.92e-5],'g-.');%BER AWGN
semilogy([10.29+0.37-0.2 10.29+0.37-0.1 10.29+0.37],[5e-1 1.2e-2 0.91e-5],'r-^');%BER DPC
semilogy([10.29+0.37-0.2+0.73 10.29+0.37-0.1+0.67 10.29+0.37+0.76],[5e-1 1.2e-2 0.91e-5],'b-s');%BER DPC BICM
% legend('Capacity Limit (AWGN)','Interference-free','Proposed DPC');
% axis([6, 20,1e-5,5e-1]);
% xlabel('SNR(dB)');ylabel('Symbol Error Rate');




% 
% %log2(7)*3/4=2.1055 bits q=7
% semilogy([13.4 13.4],[1 1e-6],':k');%MI limit of AWGN
% grid on;
% hold on;
% semilogy([14.06 14.06],[1 1e-6],'--k');%MI limit of DPC
% %semilogy([8.32+0.37-0.2 8.32+0.37-0.1 8.32+0.37],[6e-1 1.2e-2 0.92e-5],'g-.');%BER AWGN
% semilogy([14.06+0.37-0.2 14.06+0.37-0.1 14.06+0.37],[5e-1 1.2e-2 0.91e-5],'r');%BER DPC
% legend('Capacity Limit (AWGN)','Interference-free','Propsoed DPC');
% axis([6, 20,1e-5,5e-1]);
% xlabel('SNR(dB)');ylabel('Symbol Error Rate');

%log2(8)*2/3=2.0 bits q=8
semilogy([12.6 12.6],[1 1e-6],':k');%MI limit of AWGN
grid on;
hold on;
semilogy([13.4 13.4],[1 1e-6],'--k');%MI limit of DPC
%semilogy([8.32+0.37-0.2 8.32+0.37-0.1 8.32+0.37],[6e-1 1.2e-2 0.92e-5],'g-.');%BER AWGN
semilogy([13.4+0.57-0.2 13.4+0.57-0.1 13.4+0.57],[5e-1 1.2e-2 0.91e-5],'r-^');%BER DPC
%legend('Upper bound of MI (AWGN)','DPC MI','Proposed');
% axis([6, 20,1e-5,5e-1]);
% xlabel('SNR(dB)');ylabel('Symbol Error Rate');
axis([7.5, 20,1e-5,5e-1]);


==> tu/Untitled.m <==
clc;clear
close all

[A,map]=imread('q5.png');
B=A;
B(:,[1:200,2200:end],:) = [];
% imshow(B)
imwrite(B,'q5c.png')
